Color-Kinematics Duality with Minimal Deformation: Two-Loop Four-Gluon Amplitudes in Pure Yang-Mills Revisited

The conjectured duality between color and kinematics has significantly advanced our understanding of both gauge and gravitational theories. However, constructing numerators that manifest the color-kinematics (CK) duality, even for the two-loop four-gluon amplitude in pure Yang-Mills, has been challenging. In this paper, we revisit this amplitude and show that the difficulty of applying CK duality can be overcome by introducing a simple deformation. Our approach distinguishes itself from previous studies by maximizing the use of off-shell CK duality while maintaining a compact ansatz. In particular, the deformation we introduce satisfies a subset of off-shell dual Jacobi relations. The resulting numerators are presented in $d$-dimensionally Lorentz invariant local form and are applicable to all helicities of external gluons. The solution we provide can be directly employed to construct the corresponding gravitational amplitude through double copy. Our findings suggest a novel and efficient strategy for constructing high-loop gauge and gravitational amplitudes using CK duality.

==> anc/1-Numerators.m <==
(* ::Package:: *)

(*
This is the first ancillary file associated with the article
"Color-Kinematics Duality with Minimal Deformation: Two-Loop Four-Gluon Amplitudes in Pure Yang-Mills Revisited" 
by Zeyu Li and Gang Yang
*)


(*
This file mainly contains:

1) Detailed information for the two-loop four-gluon amplitude in pure YM, 
including 'edgelist, colorfactors, symmetryfactors , ruleFromEdgeToMom'.

2) The numerator solutions for all topolologies, N_i = n_i + \[CapitalDelta]_i, 
where n_i satisfies global CK relations, 
and \[CapitalDelta]_i only satisfies a subset of CK relations as described in section 4. 
The expression of \[CapitalDelta]1 is the same as Eq.(5.2) up to a relabeling of momenta.
*) 


(*
'edgelist' contains information of edges for each topology in Fig.5. 

Each edge is represented by a pair of two vertexes : {vi,vj} .

There are 3 kinds of vertexes:
1) a[i]: internal vertex
2) p[i]: external vertex
3) bub[i,1] , bub[i,2]: auxiliary vertices introduce to distinquish the two edges associated to the sub-bubble. 
*)

edgelist=
{{{a[1],a[2]},{a[1],a[3]},{a[1],p[2]},{a[2],a[5]},{a[2],a[6]},{a[3],a[5]},{a[3],p[1]},{a[4],a[5]},{a[4],a[6]},{a[4],p[4]},{a[6],p[3]}},
{{a[1],a[2]},{a[1],a[6]},{a[1],p[2]},{a[2],a[3]},{a[2],p[1]},{a[3],a[4]},{a[3],a[5]},{a[4],a[5]},{a[4],p[4]},{a[5],a[6]},{a[6],p[3]}},
{{a[1],a[2]},{a[1],a[3]},{a[1],a[6]},{a[2],a[5]},{a[2],p[2]},{a[3],a[5]},{a[3],p[1]},{a[4],a[5]},{a[4],a[6]},{a[4],p[4]},{a[6],p[3]}},
{{a[4],a[5]},{a[4],a[6]},{a[4],p[4]},{a[6],p[3]},{a[2],a[6]},{a[2],a[5]},{a[1],a[3]},{a[1],a[2]},{a[1],a[5]},{a[3],p[2]},{a[3],p[1]}},
{{a[1],a[3]},{a[1],p[2]},{a[3],p[1]},{a[4],a[6]},{a[4],p[4]},{a[6],p[3]},{a[2],a[5]},{a[2],a[1]},{a[2],a[3]},{a[5],a[6]},{a[5],a[4]}},
{{a[4],a[5]},{a[4],p[4]},{a[5],a[6]},{a[6],p[3]},{a[3],a[5]},{a[3],a[4]},{a[1],a[2]},{a[1],p[2]},{a[1],p[1]},{a[2],a[6]},{a[2],a[3]}},
{{a[1],a[2]},{a[1],a[6]},{a[1],p[2]},{a[2],a[3]},{a[2],p[1]},{a[4],a[5]},{a[4],a[6]},{a[4],p[4]},{a[5],bub[1,1]},{bub[1,1],a[3]},{a[5],bub[1,2]},{bub[1,2],a[3]},{a[6],p[3]}},
{{a[3],p[1]},{a[3],a[5]},{a[1],a[2]},{a[1],a[3]},{a[2],p[2]},{a[2],a[5]},{a[4],a[6]},{a[4],a[5]},{a[4],a[1]},{a[6],p[4]},{a[6],p[3]}},
{{a[2],a[5]},{a[1],a[3]},{a[1],a[2]},{a[1],a[5]},{a[3],p[2]},{a[3],p[1]},{a[4],a[6]},{a[4],a[5]},{a[4],a[2]},{a[6],p[4]},{a[6],p[3]}},
{{a[1],a[3]},{a[2],a[4]},{a[2],a[5]},{a[2],a[6]},{a[3],p[1]},{a[3],p[2]},{a[4],a[6]},{a[4],p[4]},{a[5],bub[1,1]},{bub[1,1],a[1]},{a[5],bub[1,2]},{bub[1,2],a[1]},{a[6],p[3]}},
{{a[1],a[2]},{a[1],a[3]},{a[1],a[6]},{a[2],bub[1,1]},{bub[1,1],a[5]},{a[2],bub[1,2]},{bub[1,2],a[5]},{a[3],p[1]},{a[3],p[2]},{a[4],a[5]},{a[4],a[6]},{a[4],p[4]},{a[6],p[3]}},
{{a[1],a[2]},{a[1],p[1]},{a[1],p[2]},{a[2],a[6]},{a[3],a[2]},{a[3],a[4]},{a[3],p[4]},{a[4],bub[1,1]},{bub[1,1],a[5]},{a[4],bub[1,2]},{bub[1,2],a[5]},{a[5],a[6]},{a[6],p[3]}},
{{a[1],a[3]},{a[2],a[5]},{a[2],bub[1,1]},{bub[1,1],a[4]},{a[2],bub[1,2]},{bub[1,2],a[4]},{a[5],bub[2,1]},{bub[2,1],a[1]},{a[3],p[1]},{a[3],p[2]},{a[4],a[6]},{a[5],bub[2,2]},{bub[2,2],a[1]},{a[6],p[3]},{a[6],p[4]}},
{{a[1],a[2]},{a[1],a[3]},{a[1],a[4]},{a[2],bub[1,1]},{bub[1,1],a[5]},{a[2],bub[1,2]},{bub[1,2],a[5]},{a[3],p[1]},{a[3],p[2]},{a[4],a[5]},{a[4],a[6]},{a[6],p[3]},{a[6],p[4]}}};


(* ::InheritFromParent:: *)
(**)


(*
Color factors for all topologies in Fig.5.
They are given as product of structure constants f[a,b,c] and tr[a,b] = \[Delta][a,b].
We use edges such as {a[1],a[2]} to represent the color indices.
The appearance of tr[a,b] comes from the insertion of 'bub[i,1],bub[i,2]' for the sub-bubble edges.
*)

colorfactors=
{f[{a[1],a[2]},{a[1],a[3]},{a[1],p[2]}] f[{a[1],a[2]},{a[2],a[5]},{a[2],a[6]}] f[{a[1],a[3]},{a[3],a[5]},{a[3],p[1]}] f[{a[2],a[5]},{a[3],a[5]},{a[4],a[5]}] f[{a[2],a[6]},{a[4],a[6]},{a[6],p[3]}] f[{a[4],a[5]},{a[4],a[6]},{a[4],p[4]}],
f[{a[1],a[2]},{a[1],a[6]},{a[1],p[2]}] f[{a[1],a[2]},{a[2],a[3]},{a[2],p[1]}] f[{a[1],a[6]},{a[5],a[6]},{a[6],p[3]}] f[{a[2],a[3]},{a[3],a[4]},{a[3],a[5]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],p[4]}] f[{a[3],a[5]},{a[4],a[5]},{a[5],a[6]}],
f[{a[1],a[2]},{a[1],a[3]},{a[1],a[6]}] f[{a[1],a[2]},{a[2],a[5]},{a[2],p[2]}] f[{a[1],a[3]},{a[3],a[5]},{a[3],p[1]}] f[{a[1],a[6]},{a[4],a[6]},{a[6],p[3]}] f[{a[2],a[5]},{a[3],a[5]},{a[4],a[5]}] f[{a[4],a[5]},{a[4],a[6]},{a[4],p[4]}],
f[{a[1],a[2]},{a[1],a[3]},{a[1],a[5]}] f[{a[1],a[2]},{a[2],a[5]},{a[2],a[6]}] f[{a[1],a[3]},{a[3],p[1]},{a[3],p[2]}] f[{a[1],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[2],a[6]},{a[4],a[6]},{a[6],p[3]}] f[{a[4],a[5]},{a[4],a[6]},{a[4],p[4]}],
f[{a[1],a[2]},{a[1],a[3]},{a[1],p[2]}] f[{a[1],a[2]},{a[2],a[3]},{a[2],a[5]}] f[{a[1],a[3]},{a[2],a[3]},{a[3],p[1]}] f[{a[2],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[4],a[5]},{a[4],a[6]},{a[4],p[4]}] f[{a[4],a[6]},{a[5],a[6]},{a[6],p[3]}],
f[{a[1],a[2]},{a[1],p[1]},{a[1],p[2]}] f[{a[1],a[2]},{a[2],a[3]},{a[2],a[6]}] f[{a[2],a[3]},{a[3],a[4]},{a[3],a[5]}] f[{a[2],a[6]},{a[5],a[6]},{a[6],p[3]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],p[4]}] f[{a[3],a[5]},{a[4],a[5]},{a[5],a[6]}],
f[{a[1],a[2]},{a[1],a[6]},{a[1],p[2]}] f[{a[1],a[2]},{a[2],a[3]},{a[2],p[1]}] f[{a[1],a[6]},{a[4],a[6]},{a[6],p[3]}] f[{a[2],a[3]},{a[3],bub[1,1]},{a[3],bub[1,2]}] f[{a[4],a[5]},{a[4],a[6]},{a[4],p[4]}] f[{a[4],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] tr[{a[3],bub[1,1]},{a[5],bub[1,1]}] tr[{a[3],bub[1,2]},{a[5],bub[1,2]}],
f[{a[1],a[2]},{a[1],a[3]},{a[1],a[4]}] f[{a[1],a[2]},{a[2],a[5]},{a[2],p[2]}] f[{a[1],a[3]},{a[3],a[5]},{a[3],p[1]}] f[{a[1],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[2],a[5]},{a[3],a[5]},{a[4],a[5]}] f[{a[4],a[6]},{a[6],p[3]},{a[6],p[4]}],
f[{a[1],a[2]},{a[1],a[3]},{a[1],a[5]}] f[{a[1],a[2]},{a[2],a[4]},{a[2],a[5]}] f[{a[1],a[3]},{a[3],p[1]},{a[3],p[2]}] f[{a[1],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[2],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[4],a[6]},{a[6],p[3]},{a[6],p[4]}],
f[{a[1],a[3]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[3]},{a[3],p[1]},{a[3],p[2]}] f[{a[2],a[4]},{a[2],a[5]},{a[2],a[6]}] f[{a[2],a[4]},{a[4],a[6]},{a[4],p[4]}] f[{a[2],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] f[{a[2],a[6]},{a[4],a[6]},{a[6],p[3]}] tr[{a[1],bub[1,1]},{a[5],bub[1,1]}] tr[{a[1],bub[1,2]},{a[5],bub[1,2]}],
f[{a[1],a[2]},{a[1],a[3]},{a[1],a[6]}] f[{a[1],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[1],a[3]},{a[3],p[1]},{a[3],p[2]}] f[{a[1],a[6]},{a[4],a[6]},{a[6],p[3]}] f[{a[4],a[5]},{a[4],a[6]},{a[4],p[4]}] f[{a[4],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] tr[{a[2],bub[1,1]},{a[5],bub[1,1]}] tr[{a[2],bub[1,2]},{a[5],bub[1,2]}],
f[{a[1],a[2]},{a[1],p[1]},{a[1],p[2]}] f[{a[1],a[2]},{a[2],a[3]},{a[2],a[6]}] f[{a[2],a[3]},{a[3],a[4]},{a[3],p[4]}] f[{a[2],a[6]},{a[5],a[6]},{a[6],p[3]}] f[{a[3],a[4]},{a[4],bub[1,1]},{a[4],bub[1,2]}] f[{a[5],a[6]},{a[5],bub[1,1]},{a[5],bub[1,2]}] tr[{a[4],bub[1,1]},{a[5],bub[1,1]}] tr[{a[4],bub[1,2]},{a[5],bub[1,2]}],
f[{a[1],a[3]},{a[1],bub[2,1]},{a[1],bub[2,2]}] f[{a[1],a[3]},{a[3],p[1]},{a[3],p[2]}] f[{a[2],a[5]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[2],a[5]},{a[5],bub[2,1]},{a[5],bub[2,2]}] f[{a[4],a[6]},{a[4],bub[1,1]},{a[4],bub[1,2]}] f[{a[4],a[6]},{a[6],p[3]},{a[6],p[4]}] tr[{a[1],bub[2,1]},{a[5],bub[2,1]}] tr[{a[1],bub[2,2]},{a[5],bub[2,2]}] tr[{a[2],bub[1,1]},{a[4],bub[1,1]}] tr[{a[2],bub[1,2]},{a[4],bub[1,2]}],
f[{a[1],a[2]},{a[1],a[3]},{a[1],a[4]}] f[{a[1],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[1],a[3]},{a[3],p[1]},{a[3],p[2]}] f[{a[1],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[4],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] f[{a[4],a[6]},{a[6],p[3]},{a[6],p[4]}] tr[{a[2],bub[1,1]},{a[5],bub[1,1]}] tr[{a[2],bub[1,2]},{a[5],bub[1,2]}]};


(* Symmetry factors for all topology in Fig.5 *)

symmetryfactors={4,2,4,4,8,2,4,8,16,8,4,8,32,16};


(*
The rule of translating edges to momenta. 
{l1,l2} are internal loop momenta and {p1, p2, p3, p4} are external momenta, they are labeled in Fig.5. 
k[i,j] represents momenta flows from vertex i to j.
*)

ruleFromEdgeToMom=
{{k[a[1],a[2]]->l1,k[a[2],a[5]]->l2,k[a[1],a[3]]->-l1-p2,k[a[2],a[6]]->l1-l2,k[a[3],a[5]]->-l1-p1-p2,k[a[4],a[5]]->l1-l2+p1+p2,k[a[4],a[6]]->-l1+l2+p3},
{k[a[1],a[2]]->l1,k[a[3],a[4]]->l2,k[a[1],a[6]]->-l1-p2,k[a[2],a[3]]->l1-p1,k[a[3],a[5]]->l1-l2-p1,k[a[4],a[5]]->l2+p1+p2+p3,k[a[5],a[6]]->l1+p2+p3},
{k[a[1],a[2]]->l1,k[a[1],a[3]]->l2,k[a[1],a[6]]->-l1-l2,k[a[2],a[5]]->l1-p2,k[a[3],a[5]]->l2-p1,k[a[4],a[5]]->-l1-l2+p1+p2,k[a[4],a[6]]->l1+l2+p3},
{k[a[1],a[2]]->l1,k[a[2],a[5]]->l2,k[a[1],a[3]]->p1+p2,k[a[1],a[5]]->-l1-p1-p2,k[a[2],a[6]]->l1-l2,k[a[4],a[5]]->l1-l2+p1+p2,k[a[4],a[6]]->-l1+l2+p3},
{k[a[1],a[2]]->l1,k[a[4],a[5]]->l2,k[a[1],a[3]]->-l1-p2,k[a[2],a[3]]->l1+p1+p2,k[a[2],a[5]]->-p1-p2,k[a[4],a[6]]->-l2+p1+p2+p3,k[a[5],a[6]]->l2-p1-p2},
{k[a[2],a[3]]->l1,k[a[3],a[4]]->l2,k[a[1],a[2]]->-p1-p2,k[a[2],a[6]]->-l1-p1-p2,k[a[3],a[5]]->l1-l2,k[a[4],a[5]]->l2+p1+p2+p3,k[a[5],a[6]]->l1+p1+p2+p3},
{k[a[1],a[2]]->l1,k[a[3],bub[1,1]]->l2,k[a[1],a[6]]->-l1-p2,k[a[2],a[3]]->l1-p1,k[a[3],bub[1,2]]->l1-l2-p1,k[a[4],a[5]]->-l1+p1,k[a[4],a[6]]->l1+p2+p3,k[a[5],bub[1,1]]->-l2,k[a[5],bub[1,2]]->-l1+l2+p1},
{k[a[1],a[2]]->l1,k[a[1],a[3]]->l2,k[a[1],a[4]]->-l1-l2,k[a[2],a[5]]->l1-p2,k[a[3],a[5]]->l2-p1,k[a[4],a[5]]->-l1-l2+p1+p2,k[a[4],a[6]]->-p1-p2},
{k[a[1],a[2]]->l1,k[a[2],a[4]]->l2,k[a[1],a[3]]->p1+p2,k[a[1],a[5]]->-l1-p1-p2,k[a[2],a[5]]->l1-l2,k[a[4],a[5]]->l2+p1+p2,k[a[4],a[6]]->-p1-p2},
{k[a[1],bub[1,1]]->l1,k[a[2],a[4]]->l2,k[a[1],a[3]]->p1+p2,k[a[1],bub[1,2]]->-l1-p1-p2,k[a[2],a[5]]->p1+p2,k[a[2],a[6]]->-l2-p1-p2,k[a[4],a[6]]->l2+p1+p2+p3,k[a[5],bub[1,1]]->-l1,k[a[5],bub[1,2]]->l1+p1+p2},
{k[a[1],a[2]]->l1,k[a[2],bub[1,1]]->l2,k[a[1],a[3]]->p1+p2,k[a[1],a[6]]->-l1-p1-p2,k[a[2],bub[1,2]]->l1-l2,k[a[4],a[5]]->-l1,k[a[4],a[6]]->l1+p1+p2+p3,k[a[5],bub[1,1]]->-l2,k[a[5],bub[1,2]]->-l1+l2},
{k[a[2],a[3]]->l1,k[a[4],bub[1,1]]->l2,k[a[1],a[2]]->-p1-p2,k[a[2],a[6]]->-l1-p1-p2,k[a[3],a[4]]->l1+p1+p2+p3,k[a[4],bub[1,2]]->l1-l2+p1+p2+p3,k[a[5],a[6]]->l1+p1+p2+p3,k[a[5],bub[1,1]]->-l2,k[a[5],bub[1,2]]->-l1+l2-p1-p2-p3},
{k[a[1],bub[2,1]]->l1,k[a[2],bub[1,1]]->l2,k[a[1],a[3]]->p1+p2,k[a[1],bub[2,2]]->-l1-p1-p2,k[a[2],a[5]]->p1+p2,k[a[2],bub[1,2]]->-l2-p1-p2,k[a[4],a[6]]->-p1-p2,k[a[4],bub[1,1]]->-l2,k[a[4],bub[1,2]]->l2+p1+p2,k[a[5],bub[2,1]]->-l1,k[a[5],bub[2,2]]->l1+p1+p2},
{k[a[1],a[2]]->l1,k[a[2],bub[1,1]]->l2,k[a[1],a[3]]->p1+p2,k[a[1],a[4]]->-l1-p1-p2,k[a[2],bub[1,2]]->l1-l2,k[a[4],a[5]]->-l1,k[a[4],a[6]]->-p1-p2,k[a[5],bub[1,1]]->-l2,k[a[5],bub[1,2]]->-l1+l2}};


(* ::InheritFromParent:: *)
(**)


(*
Import expressions for the two master numerators, n1 and n2. 

The notation in the numerators is as follows:
1) d is dimension parameter.
2) ee[i,j] is lorentz product of two polarization vectors : $\varepsilon_i \cdot \varepsilon_j$
3) ep[i,j] is lorentz product of polarization vector with a momentum vector : $\varepsilon_i \cdot p_j$
4) p[i,j] is lorentz product of two momentum vectors: $p_i \cdot p_j$
  
We have imposed the momentum-conservation, on-shell and transversality conditions as in Eq.(3.4).
*)

SetDirectory[NotebookDirectory[]];
n1=Import["n1.txt"]//ToExpression;
n2=Import["n2.txt"]//ToExpression;


(* ::InheritFromParent:: *)
(**)


(*
Global dual Jacobi relations for n_i. 
Other numeratros n_i can be deduced by n1,n2 by CK-dual relations.
Here the relations are the same as Eq.(3.1).
*)

n[1,{p1_,p2_,p3_,p4_,l1_,l2_}]=n1;
n[2,{p1_,p2_,p3_,p4_,l1_,l2_}]=n2;
n[3,{p1_,p2_,p3_,p4_,l1_,l2_}]:=n[1,{p1,p2,p3,p4,-l2-p2,l1-p2}]+n[2,{p4,p3,p2,p1,-l1-l2-p3,-l2+p1}];
n[4,{p1_,p2_,p3_,p4_,l1_,l2_}]:=n[1,{p1,p2,p3,p4,l1,l2}]-n[1,{p3,p4,p2,p1,l1-l2+p1+p2,-l2}];
n[5,{p1_,p2_,p3_,p4_,l1_,l2_}]:=-n[1,{p1,p2,p3,p4,l1,l1-l2+p1+p2}]+n[1,{p1,p2,p4,p3,l1,l1+l2}];
n[6,{p1_,p2_,p3_,p4_,l1_,l2_}]:=n[2,{p1,p2,p3,p4,l1+p1,l2}]-n[2,{p3,p1,p2,p4,-l1-p1-p2,-l2-p1-p2-p3}];
n[7,{p1_,p2_,p3_,p4_,l1_,l2_}]:=-n[2,{p1,p2,p3,p4,l1,l2}]-n[2,{p1,p2,p3,p4,l1,l1-l2-p1}];
n[8,{p1_,p2_,p3_,p4_,l1_,l2_}]:=n[3,{p1,p2,p3,p4,l1,l2}]-n[3,{p1,p2,p4,p3,l1,l2}];
n[9,{p1_,p2_,p3_,p4_,l1_,l2_}]:=-n[4,{p1,p2,p3,p4,l1,l1-l2}]+n[4,{p1,p2,p4,p3,l1,l1-l2}];
n[10,{p1_,p2_,p3_,p4_,l1_,l2_}]:=-n[4,{p1,p2,p3,p4,l1,l1+l2+p1+p2}]-n[4,{p1,p2,p3,p4,-l1-p1-p2,-l1+l2}];
n[11,{p1_,p2_,p3_,p4_,l1_,l2_}]:=-n[4,{p1,p2,p3,p4,-l2-p1-p2,l1-l2}]-n[4,{p1,p2,p3,p4,-l1+l2-p1-p2,l2}];
n[12,{p1_,p2_,p3_,p4_,l1_,l2_}]:=-n[6,{p1,p2,p3,p4,l1,l1-l2}]-n[6,{p1,p2,p3,p4,l1,l2-p1-p2-p3}];
n[13,{p1_,p2_,p3_,p4_,l1_,l2_}]:=n[9,{p1,p2,p3,p4,l1,l2}]+n[9,{p1,p2,p3,p4,-l1-p1-p2,l2}];
n[14,{p1_,p2_,p3_,p4_,l1_,l2_}]:=n[9,{p1,p2,p3,p4,l1-l2,l1}]+n[9,{p1,p2,p3,p4,-l2-p1-p2,-l1-p1-p2}]


(*
We provide a special solution for deformation \[CapitalDelta]1, which is deformation for double box diagram. 
The expression here is equivalent to Eq.(5.2) but with different momentum label. Here we follow the label in Fig.10.
*)

\[CapitalDelta]1=4 (-2+d) (-10 ep[p1,l1] ep[p2,l6] ep[p3,l7] ep[p4,l3]-10 ep[p1,l5] ep[p2,l5] ep[p3,l4] ep[p4,l4]-20 (ep[p1,l5] ep[p2,l6] ep[p3,l4] ep[p4,l3]+ep[p1,l1] ep[p2,l5] ep[p3,l7] ep[p4,l4])+4 (-2+d) ep[p1,l4] ep[p2,l4] ep[p3,l5] ep[p4,l5]+47 (ep[p1,l7] ep[p2,l3] ep[p3,l7] ep[p4,l3]+ep[p1,l1] ep[p2,l6] ep[p3,l1] ep[p4,l6])-32 (ep[p1,p3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l3] ep[p4,l7]+ep[p1,l6] ep[p2,l1] ep[p3,p1] ep[p4,p2])) pp[l2,l2]-4 (-2+d)^2 pp[l2,l2] (ee[p1,p2] ep[p3,l5] ep[p4,l5] pp[l4,l4]+ee[p3,p4] ep[p1,l4] ep[p2,l4] pp[l5,l5])+(-2+d)^2 ee[p1,p2] ee[p3,p4] pp[l2,l2] pp[l1+p2,l1+p2] pp[l1-l2-p3,l1-l2-p3]/.toindemomen;

(*Rule that replace loop momenta with independent ones.*)
toindemomen={l3->l1-l2,l4->l1+p2,l5->-l1+l2+p3,l6->-l1-p1-p2,l7->-l1+l2-p1-p2}; 


(*
Dual Jacobi relations for the deformation.
Deformations for topologies in Fig.8 are non-zero and can be related by a subset of CK relations.
Other topologies that do not appear in Fig.8 have zero deformation.
*)

\[CapitalDelta][1,{p1_,p2_,p3_,p4_,l1_,l2_}]=\[CapitalDelta]1;
\[CapitalDelta][2,{p1_,p2_,p3_,p4_,l1_,l2_}]=0;
\[CapitalDelta][3,{p1_,p2_,p3_,p4_,l1_,l2_}]=0;
\[CapitalDelta][4,{p1_,p2_,p3_,p4_,l1_,l2_}]:=\[CapitalDelta][1,{p1,p2,p3,p4,l1,l2}]-\[CapitalDelta][1,{p3,p4,p2,p1,l1-l2+p1+p2,-l2}];
\[CapitalDelta][5,{p1_,p2_,p3_,p4_,l1_,l2_}]:=-\[CapitalDelta][1,{p1,p2,p3,p4,l1,l1-l2+p1+p2}]+\[CapitalDelta][1,{p1,p2,p4,p3,l1,l1+l2}];
\[CapitalDelta][6,{p1_,p2_,p3_,p4_,l1_,l2_}]=0;
\[CapitalDelta][7,{p1_,p2_,p3_,p4_,l1_,l2_}]=0;
\[CapitalDelta][8,{p1_,p2_,p3_,p4_,l1_,l2_}]=0;
\[CapitalDelta][9,{p1_,p2_,p3_,p4_,l1_,l2_}]:=-\[CapitalDelta][4,{p1,p2,p3,p4,l1,l1-l2}]+\[CapitalDelta][4,{p1,p2,p4,p3,l1,l1-l2}];
\[CapitalDelta][10,{p1_,p2_,p3_,p4_,l1_,l2_}]:=-\[CapitalDelta][4,{p1,p2,p3,p4,l1,l1+l2+p1+p2}]-\[CapitalDelta][4,{p1,p2,p3,p4,-l1-p1-p2,-l1+l2}];
\[CapitalDelta][11,{p1_,p2_,p3_,p4_,l1_,l2_}]=0;
\[CapitalDelta][12,{p1_,p2_,p3_,p4_,l1_,l2_}]=0;
\[CapitalDelta][13,{p1_,p2_,p3_,p4_,l1_,l2_}]:=\[CapitalDelta][9,{p1,p2,p3,p4,l1,l2}]+\[CapitalDelta][9,{p1,p2,p3,p4,-l1-p1-p2,l2}];
\[CapitalDelta][14,{p1_,p2_,p3_,p4_,l1_,l2_}]=0;


(*
The full numerators N_i given as the summation of n_i and \[CapitalDelta]_i. 
*)

NN[i_,{p1_,p2_,p3_,p4_,l1_,l2_}]:=n[i,{p1,p2,p3,p4,l1,l2}]+\[CapitalDelta][i,{p1,p2,p3,p4,l1,l2}];


==> anc/2-SymmetyBasis.m <==
(* ::Package:: *)

(*
This is the second ancillary file associated with the article
"Color-Kinematics Duality with Minimal Deformation: Two-Loop Four-Gluon Amplitudes in Pure Yang-Mills Revisited" 
by Zeyu Li and Gang Yang
*)


(*
This file provides additional detailed information for discussion in section 4.2.
We provide explicit linear relations for Eq.(4.28) and Eq.(4.33), and corresponding symmetry basis that appear in the linear relations. 
Using these expressions one can construct different ansatz for deformation \[CapitalDelta]_1 following the discussion in section 4.2.

The notation in the symmetrybasis is as follows:
1) ee[i,j] is lorentz product of two polarization vectors : $\varepsilon_i \cdot \varepsilon_j$
2) ep[i,j] is lorentz product of polarization vector with a momentum vector : $\varepsilon_i \cdot p_j$
3) p[i,j] is lorentz product of two momentum vectors: $p_i \cdot p_j$
*)



(*
tc[2][i] corresponds to \!\(
\*SubsuperscriptBox[
OverscriptBox[\(c\), \(~\)], \(i\), \([2]\)] . \ \n\n'\)linearrelationS2' gives the linear relation for \!\(
\*SubsuperscriptBox[
OverscriptBox[\(c\), \(~\)], \(i\), \([2]\)] . \n\ \ \ \n'\)symmetrybasisS2' gives symmetry basis which appears in linear relations. Momentum label follows Fig.10.
*)

linearrelationS2={tc[2][1]->1/2 (-tc[2][3]-tc[2][4]-tc[2][5]-tc[2][6]),tc[2][2]->1/2 (-tc[2][7]+tc[2][8])};

(*
Expression of the symmetry basis that appear in the linear relations.
symmetrybasisS2[[i]] is related to the coefficient tc[2][i].
*)
symmetrybasisS2={ee[p1,p2] ep[p3,l5] ep[p4,l5] pp[l4,l4]+ee[p3,p4] ep[p1,l4] ep[p2,l4] pp[l5,l5],
-ee[p3,p4] ep[p1,l3] ep[p2,p3] pp[l2-l7-p1,l2-l7-p1]-ee[p3,p4] (-ep[p1,p2]-ep[p1,p3]) ep[p2,l7] pp[-l2-l3-p2,-l2-l3-p2]+ee[p1,p2] ep[p3,l6] ep[p4,p1] pp[l1-l2-p3,l1-l2-p3]+ee[p1,p2] ep[p3,p2] ep[p4,l1] pp[l2+l6-p4,l2+l6-p4],
ee[p1,p2] ep[p3,l6] ep[p4,p1] pp[l2,p1]-ee[p1,p2] ep[p3,p2] ep[p4,l1] pp[l2,p2]-ee[p3,p4] (-ep[p1,p2]-ep[p1,p3]) ep[p2,l7] (-pp[l2,p1]-pp[l2,p2]-pp[l2,p3])+ee[p3,p4] ep[p1,l3] ep[p2,p3] pp[l2,p3],
ee[p1,p2] ep[p3,l7] ep[p4,p1] pp[l2,p1]-ee[p1,p2] ep[p3,p2] ep[p4,l3] pp[l2,p2]-ee[p3,p4] (-ep[p1,p2]-ep[p1,p3]) ep[p2,l6] (-pp[l2,p1]-pp[l2,p2]-pp[l2,p3])+ee[p3,p4] ep[p1,l1] ep[p2,p3] pp[l2,p3],
ee[p1,p2] ep[p3,l6] ep[p4,p2] pp[l2,p1]-ee[p1,p2] ep[p3,p1] ep[p4,l1] pp[l2,p2]-ee[p3,p4] ep[p1,p3] ep[p2,l7] (-pp[l2,p1]-pp[l2,p2]-pp[l2,p3])+ee[p3,p4] ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) pp[l2,p3],
ee[p1,p2] ep[p3,l7] ep[p4,p2] pp[l2,p1]-ee[p1,p2] ep[p3,p1] ep[p4,l3] pp[l2,p2]-ee[p3,p4] ep[p1,p3] ep[p2,l6] (-pp[l2,p1]-pp[l2,p2]-pp[l2,p3])+ee[p3,p4] ep[p1,l1] (-ep[p2,p1]-ep[p2,p3]) pp[l2,p3],
ee[p1,p2] ep[p3,l7] ep[p4,p1] pp[l1,p3]+ee[p3,p4] (-ep[p1,p2]-ep[p1,p3]) ep[p2,l6] pp[l3,p2]+ee[p1,p2] ep[p3,p2] ep[p4,l3] (-pp[l6,p1]-pp[l6,p2]-pp[l6,p3])+ee[p3,p4] ep[p1,l1] ep[p2,p3] pp[l7,p1],
ee[p1,p2] ep[p3,l7] ep[p4,p2] pp[l1,p3]+ee[p3,p4] ep[p1,p3] ep[p2,l6] pp[l3,p2]+ee[p1,p2] ep[p3,p1] ep[p4,l3] (-pp[l6,p1]-pp[l6,p2]-pp[l6,p3])+ee[p3,p4] ep[p1,l1] (-ep[p2,p1]-ep[p2,p3]) pp[l7,p1]};


(*
tc[3][i] corresponds to \!\(
\*SubsuperscriptBox[
OverscriptBox[\(c\), \(~\)], \(i\), \([3]\)] . \ \n\n'\)linearrelationS3' gives the linear relation for \!\(
\*SubsuperscriptBox[
OverscriptBox[\(c\), \(~\)], \(i\), \([3]\)] . \n\ \ \ \n'\)symmetrybasisS3' gives symmetry basis which appears in linear relations. Momentum label follows Fig.10 .
*)

linearrelationS3={tc[3][1]->-2 tc[3][12]+1/2 tc[3][13]+5/2 tc[3][14]-3/2 tc[3][16]-3/2 tc[3][17]+7/2 tc[3][21]+tc[3][22]-7/2 tc[3][24]-tc[3][29]-5/2 tc[3][33]-5/2 tc[3][35]-3/2 tc[3][36]-3/2 tc[3][38],
tc[3][2]->-16+8 d-2 tc[3][12]+2 tc[3][14]+tc[3][15]-3/2 tc[3][16]+3/2 tc[3][17]+tc[3][18]+tc[3][19]+2 tc[3][20]+3/2 tc[3][21]-3/2 tc[3][22]-3/2 tc[3][23]-3/2 tc[3][24]+tc[3][25]+2 tc[3][26]-1/2 tc[3][27]+tc[3][28]-3/2 tc[3][29]+tc[3][30]-tc[3][32]-7/2 tc[3][33]-1/2 tc[3][34]-3 tc[3][35]+2 tc[3][37]+tc[3][38]+1/2 tc[3][39],
tc[3][3]->-16+8 d+2 tc[3][12]+3/2 tc[3][13]-1/2 tc[3][14]+tc[3][15]+3 tc[3][17]+tc[3][18]+tc[3][19]+2 tc[3][20]-2 tc[3][21]-5/2 tc[3][22]-3/2 tc[3][23]+2 tc[3][24]+tc[3][25]+2 tc[3][26]-1/2 tc[3][27]+tc[3][28]-1/2 tc[3][29]+tc[3][30]-tc[3][32]-tc[3][33]-1/2 tc[3][34]-1/2 tc[3][35]+3/2 tc[3][36]+2 tc[3][37]+5/2 tc[3][38]+1/2 tc[3][39],
tc[3][4]->-32+16 d+3 tc[3][12]+2 tc[3][13]-tc[3][14]+2 tc[3][15]-tc[3][16]+5 tc[3][17]+2 tc[3][18]+2 tc[3][19]+4 tc[3][20]-4 tc[3][21]-5 tc[3][22]-3 tc[3][23]+4 tc[3][24]+2 tc[3][25]+4 tc[3][26]-tc[3][27]+2 tc[3][28]-tc[3][29]+2 tc[3][30]-2 tc[3][32]-tc[3][33]-tc[3][34]+3 tc[3][36]+2 tc[3][37]+5 tc[3][38]+tc[3][39],
tc[3][5]->152-76 d-3/2 tc[3][12]-3 tc[3][13]-3/2 tc[3][14]-7/2 tc[3][15]+11/4 tc[3][16]-31/4 tc[3][17]-7/2 tc[3][18]-7/2 tc[3][19]-7 tc[3][20]+13/4 tc[3][21]+33/4 tc[3][22]+13/4 tc[3][23]-13/4 tc[3][24]-9/2 tc[3][25]-7 tc[3][26]-5/4 tc[3][27]-7/2 tc[3][28]+9/4 tc[3][29]-7/2 tc[3][30]+7/2 tc[3][32]+15/4 tc[3][33]+1/4 tc[3][34]+5 tc[3][35]-2 tc[3][36]-7 tc[3][37]-11/2 tc[3][38]+5/4 tc[3][39],
tc[3][6]->-128+64 d-tc[3][12]-tc[3][13]-2 tc[3][15]+2 tc[3][18]-2 tc[3][23]+2 tc[3][25]+2 tc[3][28]+2 tc[3][30]-tc[3][34]+tc[3][36]+tc[3][38],
tc[3][7]->-tc[3][13]-tc[3][14]+tc[3][16]-tc[3][17]-tc[3][19]-2 tc[3][20]+tc[3][22]-2 tc[3][26]+tc[3][33]+tc[3][35]-2 tc[3][37],
tc[3][8]->-(1/2) tc[3][12]-1/2 tc[3][13]+1/2 tc[3][16]-1/2 tc[3][17]-1/2 tc[3][19]+1/2 tc[3][21]+1/2 tc[3][22]-1/2 tc[3][24]+1/2 tc[3][33]+1/2 tc[3][35]+1/2 tc[3][36]+1/2 tc[3][38],
tc[3][9]->-2 tc[3][12]+2 tc[3][14]-2 tc[3][16]+tc[3][19]+tc[3][20]+2 tc[3][21]-2 tc[3][24]+tc[3][26]-tc[3][29]-3 tc[3][33]-3 tc[3][35]-2 tc[3][36]+tc[3][37]-tc[3][38],
tc[3][10]->tc[3][12]-tc[3][14]-tc[3][21]+tc[3][24]+tc[3][33]+tc[3][35]+tc[3][36]-tc[3][37]+tc[3][38],
tc[3][11]->tc[3][13]+tc[3][14]+2 tc[3][15]-tc[3][16]+2 tc[3][17]+tc[3][19]+2 tc[3][20]-2 tc[3][22]+2 tc[3][26]-tc[3][29]-tc[3][32]-2 tc[3][33]-2 tc[3][35]+2 tc[3][37]+tc[3][38]};

(*
Expression of the symmetry basis that appear in the linear relations.
symmetrybasisS3[[i]] is related to the coefficient tc[3][i].
*)
symmetrybasisS3={ep[p1,l4] ep[p2,l4] ep[p3,l5] ep[p4,l5],
ep[p1,l5] ep[p2,l5] ep[p3,l4] ep[p4,l4],
ep[p1,l1] ep[p2,l6] ep[p3,l7] ep[p4,l3],
ep[p1,l5] ep[p2,l6] ep[p3,l4] ep[p4,l3]+ep[p1,l1] ep[p2,l5] ep[p3,l7] ep[p4,l4],
ep[p1,l7] ep[p2,l3] ep[p3,l7] ep[p4,l3]+ep[p1,l1] ep[p2,l6] ep[p3,l1] ep[p4,l6],
ep[p1,p3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l3] ep[p4,l7]+ep[p1,l6] ep[p2,l1] ep[p3,p1] ep[p4,p2],
ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,p1] ep[p4,l1]+ep[p1,p3] ep[p2,l7] ep[p3,l6] ep[p4,p2],
ep[p1,p3] ep[p2,l5] ep[p3,p1] ep[p4,l1]+ep[p1,p3] ep[p2,l7] ep[p3,p1] ep[p4,l4]-ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l4] ep[p4,p2]-ep[p1,l5] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l6] ep[p4,p2],
-((-ep[p1,p2]-ep[p1,p3]) ep[p2,l5] ep[p3,p1] ep[p4,l1])-ep[p1,p3] ep[p2,l7] ep[p3,p2] ep[p4,l4]+ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l4] ep[p4,p1]+ep[p1,l5] ep[p2,p3] ep[p3,l6] ep[p4,p2],
-ep[p1,l1] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l4] ep[p4,l3]-ep[p1,l1] ep[p2,l5] ep[p3,p1] ep[p4,l3]+ep[p1,p3] ep[p2,l6] ep[p3,l7] ep[p4,l4]+ep[p1,l5] ep[p2,l6] ep[p3,l7] ep[p4,p2],
-((-ep[p1,p2]-ep[p1,p3]) (-ep[p2,p1]-ep[p2,p3]) ep[p3,l4] ep[p4,l1])+ep[p1,p3] ep[p2,p3] ep[p3,l6] ep[p4,l4]+ep[p1,l3] ep[p2,l5] ep[p3,p1] ep[p4,p1]-ep[p1,l5] ep[p2,l7] ep[p3,p2] ep[p4,p2],
ep[p1,l7] ep[p2,l2] ep[p3,l1] ep[p4,l2]+ep[p1,l2] ep[p2,l3] ep[p3,l2] ep[p4,l6],ep[p1,l6] ep[p2,l1] ep[p3,l2] ep[p4,l2]+ep[p1,l2] ep[p2,l2] ep[p3,l3] ep[p4,l7],
ep[p1,l3] ep[p2,l1] ep[p3,l3] ep[p4,l1]+ep[p1,l6] ep[p2,l7] ep[p3,l6] ep[p4,l7],-ep[p1,l1] ep[p2,l1] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l1]+ep[p1,l3] ep[p2,p1] ep[p3,l3] ep[p4,l3]+ep[p1,p2] ep[p2,l7] ep[p3,l7] ep[p4,l7]-ep[p1,l6] ep[p2,l6] ep[p3,l6] (-ep[p4,p1]-ep[p4,p2]),
-ep[p1,l1] ep[p2,l3] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l1]+ep[p1,l3] ep[p2,p1] ep[p3,l1] ep[p4,l3]+ep[p1,p2] ep[p2,l7] ep[p3,l7] ep[p4,l6]-ep[p1,l7] ep[p2,l6] ep[p3,l6] (-ep[p4,p1]-ep[p4,p2]),
ep[p1,l3] ep[p2,p1] ep[p3,l3] ep[p4,l1]-ep[p1,l3] ep[p2,l1] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l1]+ep[p1,p2] ep[p2,l7] ep[p3,l6] ep[p4,l7]-ep[p1,l6] ep[p2,l7] ep[p3,l6] (-ep[p4,p1]-ep[p4,p2]),
ep[p1,l3] ep[p2,p1] ep[p3,l1] ep[p4,l1]-ep[p1,l3] ep[p2,l3] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l1]+ep[p1,p2] ep[p2,l7] ep[p3,l6] ep[p4,l6]-ep[p1,l7] ep[p2,l7] ep[p3,l6] (-ep[p4,p1]-ep[p4,p2]),
ep[p1,l3] ep[p2,p1] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l1]+ep[p1,p2] ep[p2,l7] ep[p3,l6] (-ep[p4,p1]-ep[p4,p2]),
-((-ep[p1,p2]-ep[p1,p3]) ep[p2,l5] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l1])-ep[p1,p2] ep[p2,l7] ep[p3,p2] ep[p4,l4]+ep[p1,l3] ep[p2,p1] ep[p3,l4] ep[p4,p1]+ep[p1,l5] ep[p2,p3] ep[p3,l6] (-ep[p4,p1]-ep[p4,p2]),
ep[p1,l1] ep[p2,p1] ep[p3,l1] ep[p4,l3]-ep[p1,l1] ep[p2,l3] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l3]+ep[p1,p2] ep[p2,l6] ep[p3,l7] ep[p4,l6]-ep[p1,l7] ep[p2,l6] ep[p3,l7] (-ep[p4,p1]-ep[p4,p2]),
ep[p1,l1] ep[p2,p1] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l3]+ep[p1,p2] ep[p2,l6] ep[p3,l7] (-ep[p4,p1]-ep[p4,p2]),
-ep[p1,l1] ep[p2,p1] ep[p3,l4] ep[p4,l1]-ep[p1,l3] ep[p2,l5] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l3]+ep[p1,p2] ep[p2,l6] ep[p3,l6] ep[p4,l4]+ep[p1,l5] ep[p2,l7] ep[p3,l7] (-ep[p4,p1]-ep[p4,p2]),
ep[p1,l1] ep[p2,p1] ep[p3,l3] ep[p4,l1]-ep[p1,l3] ep[p2,l1] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l3]+ep[p1,p2] ep[p2,l6] ep[p3,l6] ep[p4,l7]-ep[p1,l6] ep[p2,l7] ep[p3,l7] (-ep[p4,p1]-ep[p4,p2]),
ep[p1,l1] ep[p2,p1] ep[p3,l1] ep[p4,l1]-ep[p1,l3] ep[p2,l3] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l3]+ep[p1,p2] ep[p2,l6] ep[p3,l6] ep[p4,l6]-ep[p1,l7] ep[p2,l7] ep[p3,l7] (-ep[p4,p1]-ep[p4,p2]),
-((-ep[p1,p2]-ep[p1,p3]) ep[p2,l4] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l3])-ep[p1,p2] ep[p2,l6] ep[p3,p2] ep[p4,l5]+ep[p1,l1] ep[p2,p1] ep[p3,l5] ep[p4,p1]+ep[p1,l4] ep[p2,p3] ep[p3,l7] (-ep[p4,p1]-ep[p4,p2]),
-((-ep[p1,p2]-ep[p1,p3]) ep[p2,l5] (-ep[p3,p1]-ep[p3,p2]) ep[p4,l3])-ep[p1,p2] ep[p2,l6] ep[p3,p2] ep[p4,l4]+ep[p1,l1] ep[p2,p1] ep[p3,l4] ep[p4,p1]+ep[p1,l5] ep[p2,p3] ep[p3,l7] (-ep[p4,p1]-ep[p4,p2]),
(-ep[p1,p2]-ep[p1,p3]) ep[p2,p1] ep[p3,l5] ep[p4,l3]-ep[p1,p2] ep[p2,p3] ep[p3,l7] ep[p4,l5]-ep[p1,l1] ep[p2,l4] (-ep[p3,p1]-ep[p3,p2]) ep[p4,p1]+ep[p1,l4] ep[p2,l6] ep[p3,p2] (-ep[p4,p1]-ep[p4,p2]),
(-ep[p1,p2]-ep[p1,p3]) ep[p2,p1] ep[p3,l5] ep[p4,l1]-ep[p1,p2] ep[p2,p3] ep[p3,l6] ep[p4,l5]-ep[p1,l3] ep[p2,l4] (-ep[p3,p1]-ep[p3,p2]) ep[p4,p1]+ep[p1,l4] ep[p2,l7] ep[p3,p2] (-ep[p4,p1]-ep[p4,p2]),
(-ep[p1,p2]-ep[p1,p3]) ep[p2,p1] ep[p3,l4] ep[p4,l1]-ep[p1,p2] ep[p2,p3] ep[p3,l6] ep[p4,l4]-ep[p1,l3] ep[p2,l5] (-ep[p3,p1]-ep[p3,p2]) ep[p4,p1]+ep[p1,l5] ep[p2,l7] ep[p3,p2] (-ep[p4,p1]-ep[p4,p2]),
-ep[p1,p2] ep[p2,p3] ep[p3,p2] ep[p4,l7]-(-ep[p1,p2]-ep[p1,p3]) ep[p2,p1] ep[p3,l3] ep[p4,p1]+(-ep[p1,p2]-ep[p1,p3]) ep[p2,l1] (-ep[p3,p1]-ep[p3,p2]) ep[p4,p1]+ep[p1,l6] ep[p2,p3] ep[p3,p2] (-ep[p4,p1]-ep[p4,p2]),
-ep[p1,p2] ep[p2,p3] ep[p3,p2] ep[p4,l6]-(-ep[p1,p2]-ep[p1,p3]) ep[p2,p1] ep[p3,l1] ep[p4,p1]+(-ep[p1,p2]-ep[p1,p3]) ep[p2,l3] (-ep[p3,p1]-ep[p3,p2]) ep[p4,p1]+ep[p1,l7] ep[p2,p3] ep[p3,p2] (-ep[p4,p1]-ep[p4,p2]),
-ep[p1,l1] ep[p2,l5] ep[p3,p1] ep[p4,l1]-ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l4] ep[p4,l3]+ep[p1,p3] ep[p2,l7] ep[p3,l7] ep[p4,l4]+ep[p1,l5] ep[p2,l6] ep[p3,l6] ep[p4,p2],
ep[p1,l1] ep[p2,l1] ep[p3,p1] ep[p4,l1]-ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l3] ep[p4,l3]-ep[p1,p3] ep[p2,l7] ep[p3,l7] ep[p4,l7]+ep[p1,l6] ep[p2,l6] ep[p3,l6] ep[p4,p2],ep[p1,l1] ep[p2,l3] ep[p3,p1] ep[p4,l1]-ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l1] ep[p4,l3]-ep[p1,p3] ep[p2,l7] ep[p3,l7] ep[p4,l6]+ep[p1,l7] ep[p2,l6] ep[p3,l6] ep[p4,p2],
-ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l4] ep[p4,l1]-ep[p1,l3] ep[p2,l5] ep[p3,p1] ep[p4,l1]+ep[p1,p3] ep[p2,l7] ep[p3,l6] ep[p4,l4]+ep[p1,l5] ep[p2,l7] ep[p3,l6] ep[p4,p2],
-ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l3] ep[p4,l1]+ep[p1,l3] ep[p2,l1] ep[p3,p1] ep[p4,l1]-ep[p1,p3] ep[p2,l7] ep[p3,l6] ep[p4,l7]+ep[p1,l6] ep[p2,l7] ep[p3,l6] ep[p4,p2],
-ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l1] ep[p4,l1]+ep[p1,l3] ep[p2,l3] ep[p3,p1] ep[p4,l1]-ep[p1,p3] ep[p2,l7] ep[p3,l6] ep[p4,l6]+ep[p1,l7] ep[p2,l7] ep[p3,l6] ep[p4,p2],
-((-ep[p1,p2]-ep[p1,p3]) ep[p2,l4] ep[p3,p1] ep[p4,l1])-ep[p1,p3] ep[p2,l7] ep[p3,p2] ep[p4,l5]+ep[p1,l3] (-ep[p2,p1]-ep[p2,p3]) ep[p3,l5] ep[p4,p1]+ep[p1,l4] ep[p2,p3] ep[p3,l6] ep[p4,p2]};



